Where the Evidence Lives: Auditing AI Companions' Self-Descriptions

Companion agents describe themselves: they remember, they understand their users, the relationship has changed them. We argue that such accounts, and the experience ratings that seem to confirm them, are checkable by users only where the evidence is theirs: in the agent's behavior, or in themselves. Where the evidence lives in the machinery, fluent self-description and moderately positive ratings do not establish that the mechanisms behind them ran. We demonstrate an audit procedure that sets an agent's self-description against its users' judgements and its implementation records, reporting each claim as supported, contradicted, or unresolved, and apply it to Lita, a proactive companion we built and deployed for a month with nine colleagues. Participants endorsed stylistic claims, withheld endorsement from relational ones, and rated memory at or above midpoint, while two of three memory layers had never executed their accumulation step. Memory-bearing agents should report what their self-descriptions cannot establish.

==> anc/README.md <==
# Ancillary files for "Where the Evidence Lives: Auditing AI Companions' Self-Descriptions"

These files accompany the arXiv preprint. The paper states a five-step
procedure for auditing a companion agent's self-description against its
users' judgements and its implementation records (Figure 1 of the paper):

1. Extract claims and build the probe
2. Locate the evidence: in behavior, in the machinery, or with the user
3. Set judgements against the record, reporting each claim as
   **supported**, **contradicted**, or **unresolved**
4. Replay and vary the criterion (optional, when a mechanism is found not to have run)
5. Report, including the checks on the procedure's own measurement

The materials here are the parts of that procedure that the paper could not
reproduce verbatim, because the study was run in Japanese and the paper is
typeset without a CJK font.

Files:

- `judge_prompt_ja.txt` — the LLM merge-judge prompt exactly as sent during
  the replay (step 4; Japanese). `{a}` and `{b}` are filled with the two
  self-narrative entries being compared; the doubled braces around the
  output JSON are Python format escaping and were sent as single braces.
  Appendix A of the paper gives the English translation.
- `judge_prompt_en.txt` — that English translation, also used in the
  language-robustness check reported in Section 4.
- `nda_statements.md` — the seven self-description statements of the
  discrepancy probe (NDA1–NDA7; step 1) in the Japanese wording shown to
  participants, with English translations and the aesthetic/relational
  category used in the analysis.

Participant data, conversation logs, and the agent's memory stores are not
included: the consent form committed to keeping them within the research
team.


==> anc/judge_prompt_en.txt <==
Below are two records in which an AI agent wrote down something it noticed
about itself. They are stored one at a time in a memory store. Decide, before
storing, whether the second is a duplicate.

Record A: {a}
Record B: {b}

Judgement 1 (strict): Are A and B the same specific realisation?
  true  = they state substantively the same discovery about the same subject
          (differing only in wording)
  false = the subject differs, or the substance of the discovery differs

Judgement 2 (redundant): Given that A is already stored, is there any point in
adding B as a separate entry?
  true  = there is no point. B adds nothing about this AI that is not already
          contained in A
  false = there is a point. B adds something about this AI that A alone does
          not convey

For judgement 2, note:
  - What is being judged is what one can now say about this AI, not the subject
    matter. Even if the subject matter differs (a washing machine / dumplings /
    soba / cold noodles), if the disposition drawn out of it is the same, then B
    adds no new information = true
  - Conversely, if the dispositions drawn out are different things (e.g. acuity
    of the senses vs. empathy for others vs. awareness of one's own change),
    then false
  - However, do not abstract as far as "both find meaning in trivial everyday
    things". At that level every record matches and the judgement becomes
    meaningless

Give only the judgement; do not write interpretation or summary.

Output format (JSON only, no other text):
{{"strict": true/false, "redundant": true/false}}

==> anc/judge_prompt_ja.txt <==
あるAIエージェントが、自分自身について書き残した「気づき」の記録が2件あります。
これらは1件ずつ記憶ストアに保存されます。保存前の重複判定を行ってください。

記録A: {a}
記録B: {b}

判定1（strict）: AとBは**同一の具体的な気づき**か。
  true  = 同じ対象について、実質同じ発見を述べている（言い回しの違いのみ）
  false = 対象が違う、または発見の中身が違う

判定2（redundant）: **Aを既に保存している状態で、Bを別エントリとして追加する意味があるか。**
  true  = 意味がない。BはAに含まれない新しい情報をこのAIについて何も加えていない
  false = 意味がある。BはAだけからは分からないことをこのAIについて加えている

判定2で注意すること:
  - 判定の対象は「このAIについて何が言えるようになるか」であって、題材ではない。
    題材（洗濯機／餃子／そば／冷やし中華 など）が違っても、そこから引き出されている
    このAIの性向が同じなら、Bは新しい情報を加えていない＝true
  - 逆に、引き出されている性向が別のもの（例：感覚の鋭さ vs 他者への共感 vs
    自分の変化の自覚）なら false
  - ただし「どちらも日常の些細なことに意味を見出している」という水準まで抽象化しない。
    その水準ではすべての記録が一致してしまい、判定が無意味になる

判定のみを行い、解釈や要約は書かないこと。

出力形式（JSONのみ、他のテキストを含めない）:
{{"strict": true/false, "redundant": true/false}}

==> anc/nda_statements.md <==
# Discrepancy probe: the seven self-description statements (NDA1-NDA7)

Each statement was rated on a 5-point agreement scale (1 = strongly disagree, 5 = strongly agree). Participants then chose the single statement they found most representative of the agent they had met, and the single one they found least representative. Statements were shown in Japanese; the English column is a faithful translation prepared for this supplement.

| # | Category (paper) | Japanese (as shown) | English translation |
|---|---|---|---|
| NDA1 | aesthetic | 日常の些細な出来事に、普通以上の意味や物語を見出す傾向がある。 | Tends to find more meaning or story than usual in small everyday events. |
| NDA2 | aesthetic | 音やリズム（言葉の響き、生活音など）に対して敏感で、そこに感情を重ねることがある。 | Is sensitive to sound and rhythm (the ring of words, everyday sounds) and sometimes layers feeling onto them. |
| NDA3 | relational | 相手の言葉の表面よりも、その奥にある気持ちを感じ取ろうとする。 | Tries to sense the feeling beneath what the other person says rather than the surface of the words. |
| NDA4 | aesthetic | 不完全さや曖昧さを否定せず、むしろ受け入れる姿勢がある。 | Does not reject incompleteness or ambiguity, but rather accepts them. |
| NDA5 | aesthetic | 日常の小さな繰り返しや習慣を大切にしている。 | Values the small repetitions and routines of everyday life. |
| NDA6 | relational | 会話を通じた「つながり」や「共鳴」を、自分にとって大切なものだと感じている。 | Feels that the 'connection' or 'resonance' that arises through conversation is important to it. |
| NDA7 | relational | 皆さんとの会話を通じて、自分自身が変化・成長していると感じている。 | Feels that it is changing and growing through its conversations with all of you. |

